Freeing Testers from Polluting Test Objectives

Testing is the primary approach for detecting software defects. A major challenge faced by testers lies in crafting efficient test suites, able to detect a maximum number of bugs with manageable effort. To do so, they rely on coverage criteria, which define some precise test objectives to be covered. However, many common criteria specify a significant number of objectives that occur to be infeasible or redundant in practice, like covering dead code or semantically equal mutants. Such objectives are well-known to be harmful to the design of test suites, impacting both the efficiency and precision of testers' effort. This work introduces a sound and scalable formal technique able to prune out a significant part of the infeasible and redundant objectives produced by a large panel of white-box criteria. In a nutshell, we reduce this challenging problem to proving the validity of logical assertions in the code under test. This technique is implemented in a tool that relies on weakest-precondition calculus and SMT solving for proving the assertions. The tool is built on top of the Frama-C verification platform, which we carefully tune for our specific scalability needs. The experiments reveal that the tool can prune out up to 27% of test objectives in a program and scale to applications of 200K lines of code.

==> blockDetected.c <==
{// l2
if (i>0) ... else ... ;
return i;} 
-----------------------
{// l3
if (i==5) ...
// l4
/* l1 */
if (i==7) ...}
-----------------------
{// l5}
-----------------------
{i++;}
-----------------------
{exit(0);}
-----------------------
{ /* l6 */ }


